A Bilevel Optimization Scheme for Persistent Monitoring

In this paper we study an infinite-horizon persistent monitoring problem in a two-dimensional mission space containing a finite number of statically placed targets, at each of which we assume a constant rate of uncertainty accumulation. Equipped with a sensor of finite range, the agent is capable of reducing the uncertainty of nearby targets. We derive a steady-state minimum time periodic trajectory over which each of the target uncertainties is driven down to zero during each visit. A hierarchical decomposition leads to purely local optimal control problems, coupled via boundary conditions. We optimize both the local trajectory segments as well as the boundary conditions in an on-line bilevel optimization scheme.

==> figures/illustrations/dynamics_R_circle/PlotBezier.m <==
function [ln] = PlotBezier(p1, p2, p3)

t = linspace(0,1,100);
pvals = zeros(length(p1), 100);
for k=1:100
    pvals(:,k) = (1-t(k))^2.*p1 + 2*(1-t(k)).*t(k).*p2 + t(k)^2.*p3;
end
ln = plot(pvals(1,:), pvals(2,:), 'k-', 'LineWidth', 2);

end



==> figures/illustrations/dynamics_R_circle/dynamics_circle.m <==
close all;
set(groot,'defaulttextinterpreter','latex');  
set(groot, 'defaultAxesTickLabelInterpreter','latex');  
set(groot, 'defaultLegendInterpreter','latex');

A = 1;
B = 2.5;
R = 2;
d_star = sqrt(R^2*(B-A)/B);
phi = pi;
psi = pi+0.5;
psi0 = psi;
fs = 33;

% Create polar data
[r,t] = meshgrid(0:.01:R+eps,0:pi/30:(2*pi));
z = A - B*(1 - r.^2/R^2);

% Convert to Cartesian
x = r.*cos(t);
y = r.*sin(t);

th = 0:pi/110:2*pi;

% create figure
fig = figure; hold on;

h = polar(x,y);
hold on;
contourf(x,y,z, 200, 'EdgeColor', 'none');

xouter = R * cos(th);
youter = R * sin(th);
plot(xouter, youter, 'k-', 'LineWidth', 2);

% Target
plot(0, 0, 'Marker','o', 'MarkerSize',10, 'Color','red', 'MarkerFaceColor','red');

text(-0.5,-0.2,'$x_{i_k}$', 'FontSize', fs, 'Color',[1 1 1]);

% radius of r_ik line
plot([0,R], [0, 0], 'k:', 'LineWidth', 2, 'Color', [0, 0, 0, 0.44]);
text(d_star/2-0.1,-0.2,'$r_{i_k}$', 'FontSize', fs, 'Color',[1 1 1]);

% radius of delta_ik line
plot([0,0], [0, d_star], 'k:', 'LineWidth', 2, 'Color', [0, 0, 0, 0.44]);
text(-0.6, d_star/2,'$\delta_{i_k}$', 'FontSize', fs, 'Color',[1 1 1], 'FontWeight','bold');
%annotation('textbox',dim,'String',{'$\delta$'},'FitBoxToText','on');
    
xinner = d_star * cos(th);
yinner = d_star * sin(th);
h = plot(xinner, yinner, 'k--', 'LineWidth', 2);                             

skphi = [R*cos(phi); R*sin(phi)];
plot(skphi(1), skphi(2), 'Marker','square', 'MarkerSize',10, 'Color','black', 'MarkerFaceColor','yellow');

skpsi = [R*cos(psi); R*sin(psi)];
plot(skpsi(1), skpsi(2), 'Marker','o', 'MarkerSize',10, 'Color','black', 'MarkerFaceColor','green');
text(skphi(1)-0.6, 0, "$s_k^\varphi$", 'FontSize', fs);

skpsi0 = [d_star*cos(psi0); d_star*sin(psi0)];
plot(skpsi0(1), skpsi0(2), 'Marker','o', 'MarkerSize',10, 'Color','black', 'MarkerFaceColor','blue');
text(skpsi(1)-0.7, skpsi(2)-0.1, "$s_k^\psi$", 'FontSize', fs);

plot([R*cos(psi), d_star*cos(psi0)], [R*sin(psi), d_star*sin(psi0)], 'k-', 'LineWidth',2);
text(skpsi0(1)+0.2, skpsi0(2)-0.1, "$s_k^0$", 'FontSize', fs);

PlotBezier(skphi, [-0;-0], skpsi0);
%c = colorbar();
%set(c, ...
%    'Ticks', sort([c.Limits(1), 0, c.Limits(2)]), ...
%    'TickLabels',{'$A_{i_k}-B_{i_k}$', '$0$', '$A_{i_k}$'}, ...
%    'TickLabelInterpreter', 'latex', ...
%    'FontSize', 24);
%c.Label.Interpreter = 'latex';

%plot([0,0], [0,R], 'k', 'LineWidth', 1.2);
%plot([0,d_star], [0,0], 'k', 'LineWidth', 1.2);

% Turn off axes and set square aspect ratio
axis off
axis image

pbaspect([1 1 1]);
exportgraphics(gca,'dynamics_circle.png');


==> figures/illustrations/relaxation_recovery/illustration.m <==
close all;
set(groot,'defaulttextinterpreter','latex');  
set(groot, 'defaultAxesTickLabelInterpreter','latex');  
set(groot, 'defaultLegendInterpreter','latex');
set(groot,'defaultAxesFontSize',11)

A = 1;
B = 3;
R = 2;
d_star = sqrt(R^2*(B-A)/B);

R0 = 1.5;

s = [-R; 0];
u = [1; 0];
h = 0.01;
uncert = [R0];
uncert_relaxed = [R0];
t = [0];

t_switch = 0;

while true
    if s(1,end) > 1.5*R
        break
    end
    
    t = [t, t(end) + h];

    sk = s(:,end);
    s = [s, sk + u*h];
    
    delta = min(sk'*sk, R^2);
    dR = A - B*(1 - delta/R^2);

    if abs(dR) < 0.1
        t_switch = t(end);
    end

    Rk = uncert(end);
    uncert = [uncert, max(0, Rk + h*dR)];
    
    if Rk > 0 && uncert(end) == 0
        t_0_start = t(end);
    end

    Rk_relaxed = uncert_relaxed(end);
    uncert_relaxed = [uncert_relaxed, Rk_relaxed + h*dR];
end

%% Plot
figure; hold on; box on;
lw = 2;
plot(t, uncert_relaxed, 'r-', 'LineWidth', lw);
plot(t, uncert, 'k-', 'LineWidth', lw);
xline([t_0_start, t_switch], 'k:');
yline([0], 'k--');
xlim([0, t(end)]);
%xlabel("$t$");
ylabel("$\mathrm{uncertainty}$");

xticks([t_0_start, t_switch]);
xticklabels(["$t_0$", "$t_k^0$"]);

fa = 0.1;
ylims = ylim;
xlims = xlim;
fill([xlims(1) xlims(1) t_0_start t_0_start],[-100 100 100 -100], 'g', 'FaceAlpha',fa, 'EdgeAlpha',0);
fill([t_0_start t_0_start t_switch t_switch],[-100 100 100 -100], 'y', 'FaceAlpha',fa, 'EdgeAlpha',0);
fill([t_switch t_switch xlims(2) xlims(2)],[-100 100 100 -100], 'c', 'FaceAlpha',fa, 'EdgeAlpha',0);
ylim([min(uncert_relaxed) - 0.5, max(uncert) + 0.5]);

width = 4;
height = 2;
pos = get(gcf, 'Position');
set(gcf,'PaperUnits', 'inches');
papersize = get(gcf, 'PaperSize');
left = (papersize(1)- width)/2;
bottom = (papersize(2)- height)/2;
myfiguresize = [left, bottom, width, height];
set(gcf,'PaperPosition', myfiguresize);

print('illustration','-dpng','-r600');

